SIMULATeQCD: A simple multi-GPU lattice code for QCD calculations

The rise of exascale supercomputers has fueled competition among GPU vendors, driving lattice QCD developers to write code that supports multiple APIs. Moreover, new developments in algorithms and physics research require frequent updates to existing software. These challenges have to be balanced against constantly changing personnel. At the same time, there is a wide range of applications for HISQ fermions in QCD studies. This situation encourages the development of software featuring a HISQ action that is flexible, high-performing, open source, easy to use, and easy to adapt. In this technical paper, we explain the design strategy, provide implementation details, list available algorithms and modules, and show key performance indicators for SIMULATeQCD, a simple multi-GPU lattice code for large-scale QCD calculations, mainly developed and used by the HotQCD collaboration. The code is publicly available on GitHub.

==> functor.cpp <==
template<class floatT, bool onDevice, size_t HaloDepth, CompressionType comp>
struct plaquetteKernel
{
  gaugeAccessor<floatT, comp> gAcc;
  
  plaquetteKernel(Gaugefield<floatT, onDevice, HaloDepth, comp> &gauge) : gAcc(gauge.getAccessor()) {}

  __device__ __host__ floatT operator()(gSite site){

    floatT result = 0;
    for (int nu = 1; nu < 4; nu++) {
      for (int mu = 0; mu < nu; mu++) {
        SU3<floatT> tmp = gAcc.template getLinkPath<All, HaloDepth>(site, nu, mu, Back(nu));
        result += tr_d(gAcc.template getLinkPath<All, HaloDepth>(site, Back(mu)), tmp);
      }
    }
    return result;
  }
};


==> functorMagicComplete.cpp <==
template<typename Accessor, typename Functor, typename CalcReadInd, typename CalcWriteInd>
__global__ void performFunctor(Accessor res, Functor op, CalcReadInd calcReadInd, 
                               CalcWriteInd calcWriteInd, const size_t size_x) 

{
    size_t i = blockDim.x * blockIdx.x + threadIdx.x;
    if (i >= size_x) {
        return;
    }
#ifdef USE_CUDA
    auto site = calcReadInd(blockDim, blockIdx, threadIdx);
#elif defined USE_HIP
    auto site = calcReadInd(dim3(blockDim), GetUint3(dim3(blockIdx)), GetUint3(dim3(threadIdx)));
#endif
    res.setElement(calcWriteInd(site), op(site));
}


template<bool onDevice, class Accessor>
template<unsigned BlockSize, typename CalcReadInd, typename CalcWriteInd, typename Functor>
void RunFunctors<onDevice, Accessor>::iterateFunctor(Functor op, CalcReadInd calcReadInd,
                                                     CalcWriteInd calcWriteInd, const size_t elems_x)
{
    dim3 blockDim;

    blockDim.x = BlockSize;

    const dim3 gridDim = static_cast<int> (ceilf(static_cast<float> (elems_x)
                / static_cast<float> (blockDim.x)));

    if (onDevice) {
#ifdef USE_CUDA
        performFunctor<<< gridDim, blockDim, 0, stream >>> (getAccessor(), op, calcReadInd, 
                                                           calcWriteInd, elems_x);
#elif defined USE_HIP
        hipLaunchKernelGGL(performFunctor, dim3(gridDim), dim3(blockDim), 0, stream , 
                           getAccessor(), op, calcReadInd, calcWriteInd, elems_x);
#endif
    } else {
        /// ...CPU implementation
    }
}


==> generalOperator.cpp <==
enum Operation { add, subtract, mult, divide };

template<typename typeLHS, typename typeRHS, Operation op, typename testLHS=void, typename testRHS=void>
struct GeneralOperator {};

template<typename typeLHS, typename typeRHS>
auto general_add(const typeLHS &lhs, const typeRHS &rhs) {
    return GeneralOperator<typeLHS, typeRHS, add>(lhs, rhs);
}

// Class + Class: Using Multiple type specialization with SFINAE:
template<typename typeLHS, typename typeRHS>
struct GeneralOperator<
        typeLHS, // Left hand side object
        typeRHS, // Right hand side object
        add, // Type of operator (add mult divide subtract)
        std::enable_if_t<custom_is_class<typeLHS>::value>, // SFINAE to check if typeLHS is a class
        std::enable_if_t<custom_is_class<typeRHS>::value> // SFINAE to check if typeRHS is a class
> {
    // We need to get the type of the return value of getAccessor(). This is what is stored here.
    const decltype(std::declval<typeLHS>().getAccessor()) _lhs;
    const decltype(std::declval<typeRHS>().getAccessor()) _rhs;

    // Constructor copies the accessors
    GeneralOperator(const typeLHS &lhs, const typeRHS &rhs) :
            _lhs(lhs.getAccessor()), _rhs(rhs.getAccessor()) {}

    // GeneralOperator is its own accessor
    GeneralOperator< typeLHS, typeRHS, add,
            std::enable_if_t<custom_is_class<typeLHS>::value>,
            std::enable_if_t<custom_is_class<typeRHS>::value> >
    getAccessor() const { return *this; }

    // Call the operator: Do the operation element wise.
    // This is what is called in another operator or in a kernel which runs the operation.
    template<typename Index>
    inline __host__ __device__ auto operator()(const Index i) const {
        auto rhs = _rhs(i);
        auto lhs = _lhs(i);
        return lhs + rhs;
    }
};


==> generalOperator_old.cpp <==
enum Operation {
    add, subtract, mult, divide
};

template<typename typeLHS,
        typename typeRHS,
        Operation op,
        typename testLHS = void,
        typename testRHS = void>
struct GeneralOperator {
};

template<typename typeLHS, typename typeRHS>
auto general_add(const typeLHS &lhs, const typeRHS &rhs) {
    return GeneralOperator<typeLHS, typeRHS, add>(lhs, rhs);
}

//Class + Class
//Using Multiple type specialization with SFINAE:
template<typename typeLHS, typename typeRHS>
struct GeneralOperator<
        typeLHS, //Left hand side object
        typeRHS, //Right hand side object
        add, //Type of operator (add mult divide subtract)
        std::enable_if_t<custom_is_class<typeLHS>::value>, //SFINAE to check if typeLHS is a class
        std::enable_if_t<custom_is_class<typeRHS>::value> //SFINAE to check if typeRHS is a class
> {
    //We need to get the type of the return value of getAccessor(). This is what is stored here.
    const decltype(std::declval<typeLHS>().getAccessor()) _lhs;
    const decltype(std::declval<typeRHS>().getAccessor()) _rhs;

    //Constructor copies the accessors
    GeneralOperator(const typeLHS &lhs, const typeRHS &rhs) :
            _lhs(lhs.getAccessor()), _rhs(rhs.getAccessor()) {}

    //GeneralOperator is its own accessor
    GeneralOperator<typeLHS,
            typeRHS,
            add,
            std::enable_if_t<custom_is_class<typeLHS>::value>,
            std::enable_if_t<custom_is_class<typeRHS>::value> >
    getAccessor() const {
        return *this;
    }

    //Call the operator: Do the operation element wise.
    //This is what is called in another operator or in a Kernel which runs the operation
    template<typename Index>
    inline __host__ __device__ auto operator()(const Index i) const
    {
        auto rhs = _rhs(i);
        auto lhs = _lhs(i);
        return lhs + rhs;
    }
};


==> useIterator.cpp <==
const int halodepth = 0;
const bool useGPU = true;
double plaq;

typedef GIndexer<All, halodepth> GInd;

Gaugefield<double, useGPU, halodepth> gauge

LatticeContainer<useGPU, double> latContainer
latContainer.adjustSize(GInd::getLatData().vol4);

latContainer.template iterateOverBulk<All, halodepth>(plaquetteKernel<floatT, HaloDepth>(gauge));
latContainer.reduce(plaq, GInd::getLatData().vol4);

plaq /= (GInd::getLatData().globalLattice().mult()*18);

